On (the Lack of) Code Confidentiality in Trusted Execution Environments

Trusted Execution Environments (TEEs) have been proposed as a solution to protect code confidentiality in scenarios where computation is outsourced to an untrusted operator. We study the resilience of such solutions to side-channel attacks in two commonly deployed scenarios: when a confidential code is a native binary that is shipped and executed within a TEE and when the confidential code is an intermediate representation (IR) executed on top of a runtime within a TEE. We show that executing IR code such as WASM bytecode on a runtime executing in a TEE leaks most IR instructions with high accuracy and therefore reveals the confidential code. Contrary to IR execution, native execution is much less susceptible to leakage and largely resists even the most powerful side-channel attacks. We evaluate native execution leakage in Intel SGX and AMD SEV and experimentally demonstrate end-to-end instruction extraction on Intel SGX, with WASM bytecode as IR executed within WAMR, a hybrid between a JIT compiler and interpreter developed by Intel. Our experiments show that IR code leakage from such systems is practical and therefore question the security claims of several commercial solutions which rely on TEEs+WASM for code confidentiality.

==> Encrypted code extraction_arxiv_arXiv/figures/code_examples/switch_case.c <==
static bool
wasm_loader_prepare_bytecode(...) {
  ...
  while (p < p_end) {
    opcode = *p++;
    emit_label(opcode);

    switch (opcode) {
      ...
      case WASM_OP_NOP:
        skip_label();
        break;
          
      case WASM_OP_IF:
        PRESERVE_LOCAL_FOR_BLOCK();
        POP_I32();
        ...

==> figures/code_examples/switch_case.c <==
static bool
wasm_loader_prepare_bytecode(...) {
  ...
  while (p < p_end) {
    opcode = *p++;
    emit_label(opcode);

    switch (opcode) {
      ...
      case WASM_OP_NOP:
        skip_label();
        break;
          
      case WASM_OP_IF:
        PRESERVE_LOCAL_FOR_BLOCK();
        POP_I32();
        ...
